Large language models are good medical coders, if provided with tools

This study presents a novel two-stage Retrieve-Rank system for automated ICD-10-CM medical coding, comparing its performance against a Vanilla Large Language Model (LLM) approach. Evaluating both systems on a dataset of 100 single-term medical conditions, the Retrieve-Rank system achieved 100% accuracy in predicting correct ICD-10-CM codes, significantly outperforming the Vanilla LLM (GPT-3.5-turbo), which achieved only 6% accuracy. Our analysis demonstrates the Retrieve-Rank system's superior precision in handling various medical terms across different specialties. While these results are promising, we acknowledge the limitations of using simplified inputs and the need for further testing on more complex, realistic medical cases. This research contributes to the ongoing effort to improve the efficiency and accuracy of medical coding, highlighting the importance of retrieval-based approaches.

==> anc/predictions_100_cases.csv <==
Diagnosis Description,Reference Code,Retrieve-Rank,Vanilla GPT-3.5-turbo,Retrieve-Rank Match,Vanilla GPT-3.5 turbo match
Puncture wound without foreign body of right little finger without damage to nail, sequela,S61236S,S61236S,S61341S,True,False
Fracture of orbital roof, right side, subsequent encounter for fracture with nonunion,S02121K,S02121K,S02101K,True,False
Salter-Harris Type III physeal fracture of left metatarsal, subsequent encounter for fracture with routine healing,S99132D,S99132D,S92213D,True,False
Other incomplete lesion at C7 level of cervical spinal cord, subsequent encounter,S14157D,S14157D,S14139D,True,False
Nondisplaced fracture of lateral end of left clavicle, subsequent encounter for fracture with malunion,S42035P,S42035P,S42032D,True,False
Displaced fracture of base of second metacarpal bone, right hand, initial encounter for closed fracture,S62310A,S62310A,S62332A,True,False
Poisoning by emetics, accidental (unintentional), subsequent encounter,T477X1D,T477X1D,T50901D,True,False
Open bite, unspecified knee, sequela,S81059S,S81059S,K0721,True,False
Other exposure to controlled fire, not in building or structure, initial encounter,X038XXA,X038XXA,X030XXA,True,False
Unspecified fracture of upper end of left radius, subsequent encounter for open fracture type I or II with routine healing,S52102E,S52102E,S52124B,True,False
Passenger in heavy transport vehicle injured in collision with unspecified motor vehicles in traffic accident, initial encounter,V6950XA,V6950XA,V897XXA,True,False
Complication of mesenteric artery following a procedure, not elsewhere classified, sequela,T81710S,T81710S,I779,True,False
Chronic mastoiditis, bilateral,H7013,H7013,H7033,True,False
Salter-Harris Type II physeal fracture of lower end of humerus, unspecified arm, subsequent encounter for fracture with malunion,S49129P,S49129P,S59102P,True,False
Nondisplaced fracture of proximal third of navicular [scaphoid] bone of unspecified wrist, initial encounter for closed fracture,S62036A,S62036A,S62002A,True,False
Glaucoma secondary to eye inflammation, right eye, indeterminate stage,H4041X4,H4041X4,H4060X4,True,False
Poisoning by aspirin, accidental (unintentional), initial encounter,T39011A,T39011A,T39011A,True,True
Other specified injury of right renal vein, subsequent encounter,S35494D,S35494D,S35602D,True,False
Other specified fracture of right acetabulum, initial encounter for open fracture,S32491B,S32491B,S32431B,True,False
Displacement of biological heart valve graft, sequela,T82222S,T82222S,T82590S,True,False
Strain of muscle, fascia and tendon of other parts of biceps, right arm, sequela,S46211S,S46211S,S46211S,True,True
Open bite of unspecified thumb with damage to nail, sequela,S61159S,S61159S,S61049S,True,False
Burn of unspecified degree of trunk, unspecified site, sequela,T2100XS,T2100XS,T310,True,False
Other specified injury of peroneal artery, unspecified leg, subsequent encounter,S85299D,S85299D,S951XXA,True,False
Other complications of anesthesia, subsequent encounter,T8859XD,T8859XD,T8859XD,True,True
Follicular lymphoma, unspecified, lymph nodes of axilla and upper limb,C8294,C8294,C8211,True,False
Other injury of flexor muscle, fascia and tendon of other finger at wrist and hand level, sequela,S66198S,S66198S,S66299S,True,False
Contusion and laceration of cerebrum, unspecified, with loss of consciousness greater than 24 hours with return to pre-existing conscious level, initial encounter,S06335A,S06335A,S069X0A,True,False
Adverse effect of other estrogens and progestogens, subsequent encounter,T385X5D,T385X5D,T387X5D,True,False
Other mechanical complication of other internal orthopedic devices, implants and grafts, sequela,T84498S,T84498S,T8484XXS,True,False
Conjunctival granuloma, left eye,H11222,H11222,H1081,True,False
Person boarding or alighting a car injured in noncollision transport accident, subsequent encounter,V484XXD,V484XXD,V555XXD,True,False
Superficial endometriosis of the uterosacral ligament(s), unspecified side,N803A9,N803A9,N803,True,False
Burn of third degree of right toe(s) (nail), sequela,T25331S,T25331S,T25039S,True,False
Unspecified injury of right renal artery, initial encounter,S35401A,S35401A,S37091A,True,False
Other fracture of lower end of right ulna, subsequent encounter for closed fracture with routine healing,S52691D,S52691D,S52501D,True,False
Unspecified occupant of snowmobile injured in traffic accident, sequela,V8632XS,V8632XS,V868XXS,True,False
Penetrating wound without foreign body of left eyeball, subsequent encounter,S0562XD,S0562XD,S0502XD,True,False
Type III occipital condyle fracture, unspecified side, initial encounter for open fracture,S02112B,S02112B,S0221XA,True,False
Parasitic cyst of iris, ciliary body or anterior chamber, bilateral,H21333,H21333,H2186,True,False
Other fracture of upper and lower end of right fibula, subsequent encounter for open fracture type I or II with routine healing,S82831E,S82831E,S82461B,True,False
Burn of second degree of unspecified single finger (nail) except thumb, initial encounter,T23229A,T23229A,T23279A,True,False
Peptic ulcer, site unspecified, unspecified as acute or chronic, without hemorrhage or perforation,K279,K279,K279,True,True
Strain of unspecified muscle(s) and tendon(s) at lower leg level, unspecified leg, initial encounter,S86919A,S86919A,S86819A,True,False
Nondisplaced Maisonneuve's fracture of left leg, subsequent encounter for closed fracture with nonunion,S82865K,S82865K,S82842K,True,False
Intentional self-harm by sword or dagger, subsequent encounter,X782XXD,X782XXD,X782,True,False
Abscess of bursa, unspecified knee,M71069,M71069,M7110,True,False
Displaced other extraarticular fracture of left calcaneus, subsequent encounter for fracture with delayed healing,S92052G,S92052G,S92322G,True,False
Adverse effect of unspecified fibrinolysis-affecting drugs, sequela,T45605S,T45605S,T45515S,True,False
Contusion of unspecified wrist, initial encounter,S60219A,S60219A,S60519A,True,False
Other nondisplaced fracture of third cervical vertebra, initial encounter for open fracture,S12291B,S12291B,S12230B,True,False
Immersion foot, left foot, sequela,T69022S,T69022S,T690XXS,True,False
Contusion of unspecified part of neck, subsequent encounter,S1093XD,S1093XD,S1091XS,True,False
Plastic jewelry entering into or through a natural orifice, initial encounter,W44B4XA,W44B4XA,T189XXA,True,False
Otosclerosis involving oval window, obliterative, unspecified ear,H8010,H8010,H8003,True,False
Unspecified fracture of the lower end of unspecified radius, initial encounter for open fracture type I or II,S52509B,S52509B,S52501A,True,False
Driver of heavy transport vehicle injured in collision with pedestrian or animal in traffic accident, subsequent encounter,V605XXD,V605XXD,V0310XD,True,False
Other venous complications in pregnancy, third trimester,O228X3,O228X3,O228,True,False
Other early complications of trauma, initial encounter,T798XXA,T798XXA,S0990XA,True,False
Unspecified occupant of three-wheeled motor vehicle injured in collision with other motor vehicles in nontraffic accident, initial encounter,V3929XA,V3929XA,V4940XA,True,False
Drug-induced chronic gout, unspecified wrist, with tophus (tophi),M1A2391,M1A2391,M1A0291,True,False
Malignant neoplasm of lower lobe, left bronchus or lung,C3432,C3432,C3432,True,True
Other specified injury of other specified blood vessels at shoulder and upper arm level, right arm, initial encounter,S45891A,S45891A,S45801A,True,False
Fracture of medial orbital wall, unspecified side, subsequent encounter for fracture with delayed healing,S02839G,S02839G,S0284XE,True,False
Unspecified intracranial injury with loss of consciousness of 6 hours to 24 hours, sequela,S069X4S,S069X4S,S069X1S,True,False
Supervision of high risk pregnancy due to social problems, third trimester,O0973,O0973,O0973,True,True
Nondisplaced fracture of distal phalanx of unspecified finger, subsequent encounter for fracture with malunion,S62669P,S62669P,S62607P,True,False
Maternal care for disproportion of mixed maternal and fetal origin, not applicable or unspecified,O334XX0,O334XX0,O33599,True,False
Algoneurodystrophy, left forearm,M89032,M89032,M89742,True,False
Intrinsic cartilagenous obstruction of Eustachian tube, unspecified ear,H68129,H68129,H688X9,True,False
Senile ectropion of unspecified eye, unspecified eyelid,H02139,H02139,H02135,True,False
Strain of extensor muscle, fascia and tendon of unspecified thumb at wrist and hand level, sequela,S66219S,S66219S,S66922A,True,False
Primary focal hyperhidrosis, soles,L74513,L74513,L74519,True,False
Nondisplaced oblique fracture of shaft of right fibula, subsequent encounter for closed fracture with routine healing,S82434D,S82434D,S82451Q,True,False
Stress fracture, right hand, subsequent encounter for fracture with nonunion,M84341K,M84341K,M84441A,True,False
Other specified injury of femoral artery, unspecified leg, sequela,S75099S,S75099S,S75030,True,False
Other fracture of upper end of left radius, subsequent encounter for closed fracture with delayed healing,S52182G,S52182G,S52032G,True,False
Unspecified foreign body in bronchus causing asphyxiation, initial encounter,T17500A,T17500A,T17490A,True,False
Displaced fracture of right tibial tuberosity, subsequent encounter for open fracture type IIIA, IIIB, or IIIC with malunion,S82151R,S82151R,S82101D,True,False
Nondisplaced fracture of distal phalanx of unspecified finger, subsequent encounter for fracture with routine healing,S62669D,S62669D,S6A90XD,True,False
Displaced fracture of shaft of left clavicle, subsequent encounter for fracture with delayed healing,S42022G,S42022G,S42031D,True,False
Displaced fracture of left tibial spine, subsequent encounter for open fracture type I or II with routine healing,S82112E,S82112E,S82822B,True,False
Maternal care for other rhesus isoimmunization, unspecified trimester, fetus 3,O360993,O360993,O368193,True,False
Muscle wasting and atrophy, not elsewhere classified, back, cervical,M625A0,M625A0,M6250,True,False
Electric (assisted) bicycle driver injured in collision with pedal cycle in traffic accident, initial encounter,V2141XA,V2141XA,V109XXA,True,False
Pre-existing hypertensive heart disease complicating pregnancy, unspecified trimester,O10119,O10119,O109,True,False
Nondisplaced Type II dens fracture, initial encounter for closed fracture,S12112A,S12112A,S12110A,True,False
Other nondisplaced fracture of upper end of left humerus, sequela,S42295S,S42295S,S42222S,True,False
Fracture of mandible of other specified site, initial encounter for closed fracture,S0269XA,S0269XA,S0268XA,True,False
Pedestrian injured in nontraffic accident involving other motor vehicles, subsequent encounter,V0909XD,V0909XD,V0390XD,True,False
Other injury of muscle(s) and tendon(s) of anterior muscle group at lower leg level, left leg, subsequent encounter,S86292D,S86292D,S86812D,True,False
Postdysenteric arthropathy, unspecified hand,M02149,M02149,M13879,True,False
Toxic effect of 2-Propanol, assault, subsequent encounter,T512X3D,T512X3D,T512X1D,True,False
Toxic effect of unspecified noxious substance eaten as food, undetermined, sequela,T6294XS,T6294XS,T50905A,True,False
Unspecified fracture of left forearm, subsequent encounter for open fracture type IIIA, IIIB, or IIIC with nonunion,S5292XN,S5292XN,S52501B,True,False
Displaced comminuted fracture of shaft of ulna, left arm, subsequent encounter for closed fracture with nonunion,S52252K,S52252K,S52222K,True,False
Laceration of blood vessel of left middle finger, sequela,S65513S,S65513S,S61210S,True,False
Burn due to localized fire on board sailboat, subsequent encounter,V9304XD,V9304XD,T310,True,False
Other acute myringitis, left ear,H73092,H73092,H65192,True,False
Open bite of abdominal wall, right upper quadrant with penetration into peritoneal cavity, subsequent encounter,S31650D,S31650D,S31611D,True,False

